Structural polyhedral stability of a biochemical network is equivalent to finiteness of the associated generalised Petri net

We consider biochemical systems associated with a generalised class of Petri nets with possibly negative token numbers. We show that the existence of a structural polyhedral Lyapunov function for the biochemical system is equivalent to the boundedness of the associated Petri net evolution or, equivalently, to the finiteness of the number of states reachable from each initial condition. For networks that do not admit a polyhedral Lyapunov function, we investigate whether it is possible to enforce polyhedral structural stability by applying a strong negative feedback on some pinned nodes: in terms of the Petri net, this is equivalent to turning pinned nodes into black holes that clear any positive or negative incoming token. If such nodes are chosen so that the transformed Petri net has bounded discrete trajectories, then there exists a stabilising pinning control: the biochemical network becomes Lyapunov stable if a sufficiently strong local negative feedback is applied to the pinned nodes. These results allow us to structurally identify the critical nodes to be locally controlled so as to ensure the stability of the whole network.

==> domi_translation8red.m <==
% Translation model of 10 order Del Vecchio-Murray
% reduced to 8 by stoichiomatric compatibility
% polychem does not converge
%
B=[-1 -1 1 0 0 0 0 0 0 0;-1 -1 1 0 0 0 0 0 0 0; 0  1 -1 1 0 0 0 0 0 0;  
    0 0 0 -1 1 0 0 0 0 0; 0 0 0 0 -1 1 0 0 0 0; 0  0 0 0 0 -1 1 0 0 0;
    0 0  0 0 0 0 -1 1 0 0; 1 0 0 0 0 0 0 -1 0 0;  0 0 0 0 0 0 -1 0 1 0;
     0 0 0 0 0 0 0 0 -1 1; 0 0 0 0 0 0 0 0 0 -1 ]'
C=[1 0 0 0 0 0 0 0 0 0; 0 1 0 0 0 0 0 0 0 0; 0 0 1 0  0 0 0 0  0 0; 
    0 0 0 1 0  0 0 0 0 0; 0 0 0 0 1 0  0 0 0 0; 0 0 0 0 0 1 0  0 0 0; 
    0 0 0 0 0 0 1 0 0 0; 0 0 0 0 0 0 0 1 0 0; 0 0 0 0 0 0 1 0 0 0;
     0 0 0 0 0 0 0 0 1 0;  0 0 0 0 0 0 0 0 0 1 ]
 S=[1 0 1 1 1 1 1 1 0 0 ;0 1 1 0 0 0 0  0 0 0 ; zeros(8,2) eye(8)]
B_red=S*B
C_red=C*inv(S)
B_red=B_red(3:10,:)
C_red=C_red(:,3:10)
% syms a b  c d e f p n m
% D = diag([a b  c d e f p n ]);
% B*D*C

==> transcription11.m <==
% Transcription model with 12 equqtions reduced to 11
% because the last is a chain
%
B=[-1  1  0  0  0  0  0  0  0  0  0;  
    1 -1  0  0  0  0  0  0  0  0  0; 
    0 -1  1  0  0  0  0  0  0  0  0;  
    0  1 -1  0  0  0  0  0  0  0  0; 
    0  0 -1 -1  1  0  0  0  0  0  0; 
    0  0 -1 -1  1  0  0  0  0  0  0; 
    0  0  1  1 -1  0  0  0  0  0  0; 
    0  0  0  0 -1  1  0  0  0  0  0; 
    0  0  0  1  0 -1  1  0  0  0  0; 
    0  0  0  0  0  0 -1  1  0  0  0;
    0  0  0  0  0  0  0 -1  1  0  0; 
    0  0  0  0  0  0  0  0 -1  1  0; 
    0  0  0  0  0  0  0  0  0 -1  1;     
    1  0  0  0  0  0  0  0  0  0 -1]';

C=[ 1  0  0  0  0  0  0  0  0  0  0; 
    0  1  0  0  0  0  0  0  0  0  0; 
    0  1  0  0  0  0  0  0  0  0  0;  
    0  0  1  0  0  0  0  0  0  0  0; 
    0  0  1  0  0  0  0  0  0  0  0; 
    0  0  0  1  0  0  0  0  0  0  0; 
    0  0  0  0  1  0  0  0  0  0  0; 
    0  0  0  0  1  0  0  0  0  0  0;    
    0  0  0  0  0  1  0  0  0  0  0; 
    0  0  0  0  0  0  1  0  0  0  0; 
    0  0  0  0  0  0  0  1  0  0  0; 
    0  0  0  0  0  0  0  0  1  0  0
    0  0  0  0  0  0  0  0  0  1  0
    0  0  0  0  0  0  0  0  0  0  1];

syms a b te ta c d e s f k h l m r
D = diag([a b te ta c d e s f k h l m r ]);
B*D*C



==> transcription9_pin4.m <==
% Transcription model with 12 equqtions reduced to 11
% because the last is a chain and then reduced to
% order 9 due to stoichiometry
% \sum i \neq 4 x_1 = w_1 = const
% x_4+x_5+x_6 = w_2 = const
% 
%
B=[-1  1  0  0  0  0  0  0  0  0  0;  
    1 -1  0  0  0  0  0  0  0  0  0; 
    0 -1  1  0  0  0  0  0  0  0  0;  
    0  1 -1  0  0  0  0  0  0  0  0; 
    0  0 -1 -1  1  0  0  0  0  0  0; 
    0  0 -1 -1  1  0  0  0  0  0  0; 
    0  0  1  1 -1  0  0  0  0  0  0; 
    0  0  0  0 -1  1  0  0  0  0  0; 
    0  0  0  1  0 -1  1  0  0  0  0; 
    0  0  0  0  0  0 -1  1  0  0  0;
    0  0  0  0  0  0  0 -1  1  0  0; 
    0  0  0  0  0  0  0  0 -1  1  0; 
    0  0  0  0  0  0  0  0  0 -1  1;     
    1  0  0  0  0  0  0  0  0  0 -1]';

C=[ 1  0  0  0  0  0  0  0  0  0  0; 
    0  1  0  0  0  0  0  0  0  0  0; 
    0  1  0  0  0  0  0  0  0  0  0;  
    0  0  1  0  0  0  0  0  0  0  0; 
    0  0  1  0  0  0  0  0  0  0  0; 
    0  0  0  1  0  0  0  0  0  0  0; 
    0  0  0  0  1  0  0  0  0  0  0; 
    0  0  0  0  1  0  0  0  0  0  0;    
    0  0  0  0  0  1  0  0  0  0  0; 
    0  0  0  0  0  0  1  0  0  0  0; 
    0  0  0  0  0  0  0  1  0  0  0; 
    0  0  0  0  0  0  0  0  1  0  0
    0  0  0  0  0  0  0  0  0  1  0
    0  0  0  0  0  0  0  0  0  0  1];

syms a b te ta c d e s f k h l m r
D = diag([a b te ta c d e s f k h l m r ]);
B*D*C
S12=[1 1 1 0 1 1 1 1 1 1 1; 0 0 0 1 1 1 0 0 0 0 0 ];
S=[S12; 0 1 0 0 0 0 0 0 0 0 0; 0 0 1 0 0 0 0 0 0 0 0; zeros(7,4) eye(7)]
T=inv(S);
B_hat=S*B;
C_hat=C*T;
B_red=B_hat(3:11,:) 
C_red=C_hat(:,3:11) 
% Pinning
 [B_4,C_4]=pin(B_red,C_red,4)
 % Pinning and removing
 B_4r=B_4([1 2 3 5 6 7 8 9],:)
 C_4r=C_4(:,[1 2 3 5 6 7 8 9])

==> transcription_9.m <==
% Transcription model with 12 equations reduced to 11
% because the last is a chain and then reduced to
% order 9 due to stoichiometry
% \sum i \neq 4 x_1 = w_1 = const
% x_4+x_5+x_6 = w_2 = const
% 
%
B=[-1  1  0  0  0  0  0  0  0  0  0;  
    1 -1  0  0  0  0  0  0  0  0  0; 
    0 -1  1  0  0  0  0  0  0  0  0;  
    0  1 -1  0  0  0  0  0  0  0  0; 
    0  0 -1 -1  1  0  0  0  0  0  0; 
    0  0 -1 -1  1  0  0  0  0  0  0; 
    0  0  1  1 -1  0  0  0  0  0  0; 
    0  0  0  0 -1  1  0  0  0  0  0; 
    0  0  0  1  0 -1  1  0  0  0  0; 
    0  0  0  0  0  0 -1  1  0  0  0;
    0  0  0  0  0  0  0 -1  1  0  0; 
    0  0  0  0  0  0  0  0 -1  1  0; 
    0  0  0  0  0  0  0  0  0 -1  1;     
    1  0  0  0  0  0  0  0  0  0 -1]';

C=[ 1  0  0  0  0  0  0  0  0  0  0; 
    0  1  0  0  0  0  0  0  0  0  0; 
    0  1  0  0  0  0  0  0  0  0  0;  
    0  0  1  0  0  0  0  0  0  0  0; 
    0  0  1  0  0  0  0  0  0  0  0; 
    0  0  0  1  0  0  0  0  0  0  0; 
    0  0  0  0  1  0  0  0  0  0  0; 
    0  0  0  0  1  0  0  0  0  0  0;    
    0  0  0  0  0  1  0  0  0  0  0; 
    0  0  0  0  0  0  1  0  0  0  0; 
    0  0  0  0  0  0  0  1  0  0  0; 
    0  0  0  0  0  0  0  0  1  0  0
    0  0  0  0  0  0  0  0  0  1  0
    0  0  0  0  0  0  0  0  0  0  1];

syms a b te ta c d e s f k h l m r
D = diag([a b te ta c d e s f k h l m r ]);
B*D*C
S12=[1 1 1 0 1 1 1 1 1 1 1; 0 0 0 1 1 1 0 0 0 0 0 ];
S=[S12; 0 1 0 0 0 0 0 0 0 0 0; 0 0 1 0 0 0 0 0 0 0 0; zeros(7,4) eye(7)]
T=inv(S);
B_hat=S*B;
C_hat=C*T;
B_red=B_hat(3:11,:) 
C_red=C_hat(:,3:11) 


==> translation10.m <==
% the original 10 order model
% the last two equations are a chain 
% and can be removed
%
B=[-1 -1 1 0 0 0 0 0 0 0;-1 -1 1 0 0 0 0 0 0 0; 0  1 -1 1 0 0 0 0 0 0;  
    0 0 0 -1 1 0 0 0 0 0; 0 0 0 0 -1 1 0 0 0 0; 0  0 0 0 0 -1 1 0 0 0;
    0 0  0 0 0 0 -1 1 0 0; 1 0 0 0 0 0 0 -1 0 0;  0 0 0 0 0 0 -1 0 1 0;
     0 0 0 0 0 0 0 0 -1 1; 0 0 0 0 0 0 0 0 0 -1 ]'
C=[1 0 0 0 0 0 0 0 0 0; 0 1 0 0 0 0 0 0 0 0; 0 0 1 0  0 0 0 0  0 0; 
    0 0 0 1 0  0 0 0 0 0; 0 0 0 0 1 0  0 0 0 0; 0 0 0 0 0 1 0  0 0 0; 
    0 0 0 0 0 0 1 0 0 0; 0 0 0 0 0 0 0 1 0 0; 0 0 0 0 0 0 1 0 0 0;
     0 0 0 0 0 0 0 0 1 0;  0 0 0 0 0 0 0 0 0 1 ]
% syms a b  c d e f p n m
% D = diag([a b  c d e f p n ]);
% B*D*C


==> translation8.m <==
% Translation model of 10 order Del Vecchio-Murray
% without the last two equations
%
B=[-1 -1 1 0 0 0 0 0;-1 -1 1 0 0 0 0 0; 0  1 -1 1 0 0 0 0;  
    0 0 0 -1 1 0 0 0; 0 0 0 0 -1 1 0 0; 0  0 0 0 0 -1 1 0;
    0 0  0 0 0 0 -1 1;1 0 0 0 0 0 0 -1]'
C=[1 0 0 0 0 0 0 0; 0 1 0 0 0 0 0 0; 0 0 1 0  0 0 0 0 ; 
    0 0 0 1 0  0 0 0; 0 0 0 0 1 0  0 0; 0 0 0 0 0 1 0  0; 
    0 0 0 0 0 0 1 0; 0 0 0 0 0 0 0 1]
syms a b  c d e f p n m
D = diag([a b  c d e f p n ]);
B*D*C

==> translation_red6.m <==
% Translation model of 8 order Del Vecchio-Murray
% without the last two equations
% reduced by stoichiometric class
% \sum i \neq 2 x_i =w_1 =const  w_2= x_2+x_3=const
%
B=[-1 -1 1 0 0 0 0 0;-1 -1 1 0 0 0 0 0; 0  1 -1 1 0 0 0 0;   
    0 0 0 -1 1 0 0 0; 0 0 0 0 -1 1 0 0; 0  0 0 0 0 -1 1 0;
    0 0  0 0 0 0 -1 1;1 0 0 0 0 0 0 -1]'
C=[1 0 0 0 0 0 0 0; 0 1 0 0 0 0 0 0; 0 0 1 0  0 0 0 0 ; 
    0 0 0 1 0  0 0 0; 0 0 0 0 1 0  0 0; 0 0 0 0 0 1 0  0; 
    0 0 0 0 0 0 1 0; 0 0 0 0 0 0 0 1]
S=[1 0 1 1 1 1 1 1;0 1 1 0 0 0 0  0; zeros(6,2) eye(6)]
B_red=S*B
C_red=C*inv(S)
B_red=B_red(3:8,:)
C_red=C_red(:,3:8)
% syms a b  c d e f p n m
% D = diag([a b  c d e f p n m ]);
% B*D*C
